Constraint-driven multi-task learning

Inductive logic programming is a form of machine learning based on mathematical logic that generates logic programs from given examples and background knowledge. In this project, we extend the Popper ILP system to make use of multi-task learning. We implement the state-of-the-art approach and several new strategies to improve search performance. Furthermore, we introduce constraint preservation, a technique that improves overall performance for all approaches. Constraint preservation allows the system to transfer knowledge between updates on the background knowledge set. Consequently, we reduce the amount of repeated work performed by the system. Additionally, constraint preservation allows us to transition from the current state-of-the-art iterative deepening search approach to a more efficient breadth first search approach. Finally, we experiment with curriculum learning techniques and show their potential benefit to the field.

==> anc/Results-Images_Min.csv <==
Minutes,NAIVE,SOTA NO-PRESERVE,SOTA PRESERVE,RESET NO-PRESERVE,RESET PRESERVE,RESET-IMP NO-PRESERVE,RESET-IMP PRESERVE,PRIO NO-PRESERVE,PRIO PRESERVE,PRIO CONS NO-PRESERVE,PRIO CONS PRESERVE,RESET-IMP-END NO-PRESERVE,RESET-IMP-END PRESERVE,NAIVE ERROR,SOTA NO-PRESERVE ERROR,SOTA PRESERVE ERROR,RESET NO-PRESERVE ERROR,RESET PRESERVE ERROR,RESET-IMP NO-PRESERVE ERROR,RESET-IMP PRESERVE ERROR,PRIO NO-PRESERVE ERROR,PRIO PRESERVE ERROR,PRIO CONS NO-PRESERVE ERROR,PRIO CONS PRESERVE ERROR
1,4.72,25,30.83,13.06,22.22,5.56,22.22,5.56,22.22,5.56,22.22,5.56,22.22,1.43,1.78,2.34,0.9,0,0,0,0,0,0,0
10,6.94,65,63.61,46.94,60.56,36.67,62.78,31.11,62.22,38.33,66.11,36.11,71.67,1.96,0.86,0.72,1.38,1.27,2.13,1.57,1.39,2,1.62,1.37
20,6.94,65,63.61,57.5,66.39,43.33,68.89,38.33,66.67,41.11,70.56,63.33,71.67,1.96,0.86,0.72,1.24,0.73,1.59,1.37,0.52,1.11,1.74,0.79
30,6.94,65,63.61,63.06,66.94,50.56,69.44,42.22,66.67,44.44,70.56,67.78,71.67,1.96,0.86,0.72,0.97,0.73,1.46,1.39,1.58,1.11,1.84,0.79
40,6.94,65,63.61,63.61,66.94,53.89,69.44,51.67,66.67,44.44,70.56,71.11,71.67,1.96,0.86,0.72,0.91,0.73,0.86,1.39,0.93,1.11,1.84,0.79
50,6.94,66.11,65,65.56,67.22,55,69.44,55.56,66.67,44.44,70.56,71.11,71.67,1.96,1.07,0.77,0.74,0.78,0.72,1.39,1.11,1.11,1.84,0.79
60,6.94,66.11,65.56,65.56,67.22,59.44,69.44,57.22,66.67,44.44,70.56,71.11,71.67,1.96,1.07,0.81,0.74,0.78,1.41,1.39,0.5,1.11,1.84,0.79
70,8.33,66.11,65.83,65.56,67.22,63.33,69.44,57.22,66.67,44.44,70.56,71.11,71.67,2.06,1.07,0.78,0.74,0.78,1.37,1.39,0.5,1.11,1.84,0.79
80,12.22,66.11,65.83,65.56,67.22,63.89,69.44,61.67,66.67,44.44,70.56,71.11,71.67,1.88,1.07,0.78,0.74,0.78,1.39,1.39,1.5,1.11,1.84,0.79
90,15.83,66.11,65.83,65.56,67.22,65,69.44,66.11,66.67,44.44,70.56,71.11,71.67,2.47,1.07,0.78,0.74,0.78,1.11,1.39,1.33,1.11,1.84,0.79
100,18.06,66.11,65.83,65.56,67.22,65,69.44,68.89,66.67,44.44,70.56,71.11,71.67,2.42,1.07,0.78,0.74,0.78,1.11,1.39,1.12,1.11,1.84,0.79

==> anc/Results-Images_Sec.csv <==
Minutes,NAIVE,SOTA NO-PRESERVE,SOTA PRESERVE,RESET NO-PRESERVE,RESET PRESERVE,RESET-IMP NO-PRESERVE,RESET-IMP PRESERVE,PRIO NO-PRESERVE,PRIO PRESERVE,PRIO CONS NO-PRESERVE,PRIO CONS PRESERVE,RESET-IMP-END NO-PRESERVE,RESET-IMP-END PRESERVE,NAIVE ERROR,SOTA NO-PRESERVE ERROR,SOTA PRESERVE ERROR,RESET NO-PRESERVE ERROR,RESET PRESERVE ERROR,RESET-IMP NO-PRESERVE ERROR,RESET-IMP PRESERVE ERROR,PRIO NO-PRESERVE ERROR,PRIO PRESERVE ERROR,PRIO CONS NO-PRESERVE ERROR,PRIO CONS PRESERVE ERROR
1,1.11,2.78,3.33,2.5,3.06,2.22,3.33,3.33,3.33,3.89,2.22,4.44,4.44,0.63,0.83,0.6,0.61,0.6,0.83,0.83,0.79,0.79,0.7,0.83
10,2.22,5.56,5.56,5.56,5.56,5.56,5.56,5.56,5.56,5.56,5.56,5.56,5.56,0.9,0,0,0,0,0,0,0,0,0,0
20,2.22,5.56,10.28,5.56,10.28,5.56,10.56,5.56,11.11,5.56,5.56,5.56,12.22,0.9,0,1.08,0,0.44,0,0.52,0,0,0,0
30,3.06,10.56,16.39,8.89,11.11,5.56,11.11,5.56,11.11,5.56,11.11,5.56,16.67,0.99,0.52,1.66,0.6,0,0,0,0,0,0,0
40,4.44,17.22,21.67,11.11,20,5.56,21.11,5.56,22.22,5.56,16.11,5.56,16.67,1.34,0.94,1.49,0,0.6,0,0.69,0,0,0,0.52
50,4.44,21.67,26.11,11.11,21.11,5.56,21.11,5.56,22.22,5.56,22.22,5.56,21.67,1.34,1.66,1.89,0,0.49,0,0.69,0,0,0,0
60,4.72,25,30.83,13.06,22.22,5.56,22.22,5.56,22.22,5.56,22.22,5.56,22.22,1.43,1.78,2.34,0.9,0,0,0,0,0,0,0
70,6.11,29.44,34.17,17.78,22.22,5.56,22.22,5.56,22.22,5.56,22.22,5.56,22.22,2,2.19,2.23,1.1,0,0,0,0,0,0,0
80,6.11,32.22,38.89,20.28,22.78,5.56,23.33,5.56,28.89,5.56,23.89,5.56,25,2,2.23,2.1,0.81,0.37,0,0.69,0,1.47,0,0.79
90,6.67,37.22,45.28,21.39,29.17,11.11,28.33,10,33.33,11.11,32.78,15.56,27.78,1.95,2.38,2.38,0.44,1.25,0,1.73,0.69,0,0,0.52
100,6.67,41.67,49.17,21.39,33.61,11.11,32.22,11.11,33.33,11.11,33.89,16.67,30,1.95,2.24,2.18,0.44,1.73,0,1.89,0,0,0,0.52

==> anc/Results-Robots_Min.csv <==
Minutes,NAIVE,SOTA NO-PRESERVE,SOTA PRESERVE,RESET NO-PRESERVE,RESET PRESERVE,RESET-IMP NO-PRESERVE,RESET-IMP PRESERVE,SOTA NO-PRESERVE ERROR,SOTA PRESERVE ERROR,RESET NO-PRESERVE ERROR,RESET PRESERVE ERROR,RESET-IMP NO-PRESERVE ERROR,RESET-IMP PRESERVE ERROR
1,,6.45,5.62,5.79,5.95,4.71,6.45,0.37,0.24,0.18,0.1,0.23,0.1
10,,28.6,20.58,17.69,21.74,14.38,21.65,1.02,0.6,0.56,0.94,0.44,0.69
20,,37.44,46.36,23.55,27.02,18.1,28.02,3.09,4.84,0.84,1.18,0.75,1.16
30,,37.44,47.36,28.76,29.75,21.07,31.57,3.09,4.83,1.94,1.09,1.01,1.83
40,,37.44,47.36,32.81,31.9,22.89,35.21,3.09,4.83,2.95,1.08,1.07,2.65
50,,37.44,47.36,37.11,35.21,24.55,39.01,3.09,4.83,3.89,0.96,1.09,3.36
60,,37.44,47.36,41.82,38.02,26.03,44.3,3.09,4.83,5.3,1.07,1.13,4.01
70,,37.44,47.36,44.96,41.16,27.02,49.42,3.09,4.83,5.93,1.29,1.18,5.14
80,,37.44,47.36,47.36,43.64,28.1,54.63,3.09,4.83,5.75,1.45,1.17,6.46
90,,37.44,47.36,50,46.45,30,59.5,3.09,4.83,5.54,1.87,1.42,7.97
100,,37.44,47.36,53.64,48.68,31.74,63.39,3.09,4.83,5.39,2.11,1.61,8.76

==> anc/Results-Strings_Min.csv <==
Minutes,NAIVE,SOTA NO-PRESERVE,SOTA PRESERVE,RESET NO-PRESERVE,RESET PRESERVE,RESET-IMP NO-PRESERVE,RESET-IMP PRESERVE,PRIO NO-PRESERVE,PRIO PRESERVE,PRIO CONS NO-PRESERVE,PRIO CONS PRESERVE,NAIVE ERROR,SOTA NO-PRESERVE ERROR,SOTA PRESERVE ERROR,RESET NO-PRESERVE ERROR,RESET PRESERVE ERROR,RESET-IMP NO-PRESERVE ERROR,RESET-IMP PRESERVE ERROR,PRIO NO-PRESERVE ERROR,PRIO PRESERVE ERROR,PRIO CONS NO-PRESERVE ERROR,PRIO CONS PRESERVE ERROR
1,4.56,2.22,6.39,2.22,6,4.22,4,8.33,8.89,4.89,5.68,0.72,0,0.51,0,0.84,0.63,0.71,0.48,0.45,0.42,0.49
10,13.78,38.52,36.94,34.67,36.89,35.78,55.33,33.06,42.54,26.89,30.12,2.65,1.57,1.68,4.66,4.85,3.56,5.41,3.75,3.21,0.21,0.5
20,13.78,38.77,36.94,44.67,49.11,42.67,68.22,49.44,73.97,30.44,31.36,2.65,1.55,1.68,5.48,7.91,4.66,7.12,3.67,4.55,0.54,0.23
30,13.78,38.77,36.94,50.44,53.11,46.44,68.22,56.11,81.27,30.89,32.35,2.65,1.55,1.68,5.81,8.41,5.74,7.12,4.3,1.25,0.38,0.5
40,13.78,38.77,36.94,52.22,53.56,51.78,68.22,60,81.27,30.89,32.35,2.65,1.55,1.68,6.45,8.52,6.59,7.12,4.83,1.25,0.38,0.5
50,13.78,38.77,36.94,53.33,53.56,53.78,68.22,61.67,81.27,30.89,32.35,2.65,1.55,1.68,6.64,8.52,7.21,7.12,5.05,1.25,0.38,0.5
60,13.78,39.01,36.94,53.33,53.56,54.22,68.22,63.06,81.27,30.89,32.35,2.65,1.57,1.68,6.64,8.52,7.36,7.12,5.37,1.25,0.38,0.5
70,13.78,39.01,36.94,53.33,53.56,54.67,68.22,63.89,81.27,30.89,32.35,2.65,1.57,1.68,6.64,8.52,7.46,7.12,5.58,1.25,0.38,0.5
80,13.78,39.26,36.94,53.33,53.56,54.89,68.22,64.44,81.27,30.89,32.35,2.65,1.62,1.68,6.64,8.52,7.51,7.12,5.77,1.25,0.38,0.5
90,13.78,39.26,36.94,53.33,53.56,55.11,68.22,64.44,81.27,30.89,32.35,2.65,1.62,1.68,6.64,8.52,7.58,7.12,5.77,1.25,0.38,0.5
100,13.78,39.26,36.94,53.33,53.56,55.33,68.22,64.72,81.27,30.89,32.35,2.65,1.62,1.68,6.64,8.52,7.64,7.12,5.89,1.25,0.38,0.5
